Genus Drop in Hyperelliptic Feynman Integrals

The maximal cut of the nonplanar crossed box diagram with all massive internal propagators was long ago shown to encode a hyperelliptic curve of genus 3 in momentum space. Surprisingly, in Baikov representation, the maximal cut of this diagram only gives rise to a hyperelliptic curve of genus 2. To show that these two representations are in agreement, we identify a hidden involution symmetry that is satisfied by the genus 3 curve, which allows it to be algebraically mapped to the curve of genus 2. We then argue that this is just the first example of a general mechanism by means of which hyperelliptic curves in Feynman integrals can drop from genus $g$ to $\lceil g/2 \rceil$ or $\lfloor g/2 \rfloor$, which can be checked for algorithmically. We use this algorithm to find further instances of genus drop in Feynman integrals.

==> ancillary_files/AlgebraicCurves/AlgebraicCurves.wl <==
(* ::Package:: *)

BeginPackage["AlgebraicCurves`"]

BinaryFormQ::usage = "BinaryFormQ[f,{X,Z}]: Tests whether f is a binary form of X and Z.";
BinaryFormDegreeNQ::usage = "BinaryFormDegreeNQ[f,{X,Z},n]: Tests whether f is a binary form of X and Z of degree n.";
PolynomialToBinaryForm::usage = "PolynomialToBinaryForm[f,x,z]: Turns a polynomial f in variable x into a binary form in x and z by projectivising the polynomial";
BinaryFormDegree::usage = "BinaryFormDegree[f,{X,Z}]: Returns the degree of the binary form f in variables X and Z.";

BinaryFormTransvection::usage = "RTransvection[f,g,{X,Z},r]: Computes the r-transvection of the binary forms f,g in variables X,Z.";

ApplyGL2::usage = "ApplyGL2[x,\[Gamma]:{{a,b},{c,d}}]: Applies the (P)Gl2 transformation \[Gamma] to x, i.e. returns (a*x+b)/(c*x+d).";
ApplyInverseGL2::usage = "ApplyInverseGL2[x,\[Gamma]:{{a,b},{c,d}}]: Applies the inverse of the (P)Gl2 transformation \[Gamma] to x.";


Begin["`Private`"];


BinaryFormQ[f_,vars:{var1_,var2_}]:=
Module[{w},
	PolynomialQ[f,vars] && 
	SameQ@@Exponent[MonomialList[f,vars]/.{x:Alternatives@@vars->w},w]
]


BinaryFormDegreeNQ[f_,vars:{var1_,var2_},n_Integer] := BinaryFormQ[f,vars] && BinaryFormDegree[f,vars]===n;


PolynomialToBinaryForm[poly_,var_,projectiveVar_,maxUser_:0]/; PolynomialQ[poly,var]:= 
Module[{maxExp=Max[Exponent[poly,var],maxUser]},
	#*projectiveVar^(maxExp-Exponent[#,var])&/@MonomialList[poly,var]//Apply[Plus]
]


BinaryFormDegree[f_,vars:{var1_,var2_}]/; BinaryFormQ[f,vars] := 
Module[{w},
	Exponent[MonomialList[f,vars][[1]]/.{x:Alternatives@@vars->w},w]
]


BinaryFormTransvection[0,_,_,_]:=0
BinaryFormTransvection[_,0,_,_]:=0

BinaryFormTransvection[f_,g_,vars:{var1_,var2_},r_Integer/;r>0] /; BinaryFormQ[f,vars] && BinaryFormQ[g,vars] :=
Module[{n=BinaryFormDegree[f,vars],m=BinaryFormDegree[g,vars],d},
	d=(m-r)!(n-r)!/(n! m!);
	d*Sum[(-1)^k*Binomial[r,k]D[f,{var2,k},{var1,r-k}]D[g,{var2,r-k},{var1,k}],{k,0,r}]
]



ApplyGL2[list_List,gl_List]:=ApplyGL2[#,gl]&/@list;
ApplyGL2[Infinity|-Infinity,gl_List]:=gl[[1,1]]/gl[[2,1]];
ApplyGL2[x_,gl_List]:=(x gl[[1,1]]+gl[[1,2]])/(x gl[[2,1]]+gl[[2,2]]);
ApplyInverseGL2[x_,gl_List]:=ApplyGL2[x,Inverse@gl];





End[]; (* `Private` *)

EndPackage[]


==> ancillary_files/AlgebraicCurves/Hyperelliptic/Hyperelliptic.wl <==
(* ::Package:: *)

BeginPackage["AlgebraicCurves`Hyperelliptic`",{
	"AlgebraicCurves`"
	}
]

ShiodaInvariants::usage = "ShiodaInvariants[f,{X,Z}]: For an octavic binary form f in X and Z, computes the Shioda invariants J2,...,J7 (c.f. 1209.1237).";
ShaskaInvariants::usage = "ShaskaInvariants[f,{X,Z}]: For an octavic binary form f in X and Z, computes the Shaska invariants t1,...,t6 (c.f. 1209.1237).";

ClebschInvariants::usage = "ClebschInvariants[f,{X,Z}]: For an sextic binary form f in X and Z, computes the Clebsch invariants A,B,C,D (c.f. 1902.08279, eqs. (7),(8)).";
IgusaInvariants::usage = "IgusaInvariants[f,{X,Z}]: For an sextic binary form f in X and Z, computes the Igusa invariants J2,J4 ,J6,J10 (c.f. 1902.08279, eqs. (10)).";
IgusaAbsoluteInvariants::usage = "IgusaAbsoluteInvariants[f,{X,Z}]: For an sextic binary form f in X and Z, computes the Igusa absolute invariants i1,i2,i3 (c.f. 1902.08279, eqs. (11)). These are only defined for Igusa invariant J2\[NotEqual]0.";
IgusaAbsoluteInvariants2::usage = "IgusaAbsoluteInvariants2[f,{X,Z}]: For an sextic binary form f in X and Z, computes the Igusa absolute invariants t1,t2,t3 (c.f. 1902.08279, eqs. (11)). These are also defined for Igusa invariant J2=0.";

SexticModPoint::usage = "SexticModPoint[f,{X,Z}]: For an sextic binary form f in X and Z, returns the point in moduli space of all sextic curves (c.f. 1902.08279). Mimics the behavior of the genus 2 Maple package. For Igusa invariant J2\[NotEqual]0, returns {-1,i1,i2,i3}, while for J2=0, returns {0,t1,t2,t3}, where i1,i2,i3 and t1,t2,t3 are the two sets of absolute invariants defined by Igusa.";

ExtraInvolutionQ::usage = "ExtraInvolutionQ[f,X]: Given a polynomial in X of even degree, determines whether there is a transformation X->(aX+b)/(cX+d) such that the polynomial can be written in X^2";
ExtraInvolutionTransform::usage = "ExtraInvolutionTransform[f,X]: Given a polynomial in X of even degree with an extra involution, determines the transformation X->(aX+b)/(cX+d) such that the polynomial can be written in X^2";

ApplyHyperellipticCurveGL2::usage = "ApplyHyperellipticCurveGL2[curvepoly,X,gl2]: Given a polynomial curve in X defining a hyperelliptic curve, applies the transform gl2.";
ApplyHyperellipticCurveInverseGL2::usage = "ApplyHyperellipticCurveInverseGL2[curvepoly,X,gl2]: Given a polynomial curve in X defining a hyperelliptic curve, applies the inverse transform of gl2.";


Begin["`Private`"];


(* c.f. 1209.1237, eqs. (9),(10)*)
ShiodaInvariants[f_,vars:{var1_,var2_}] /; BinaryFormDegreeNQ[f,vars,8]:=
Module[{g,k,h,m,n,p,q,J2,J3,J4,J5,J6,J7,J8,J9,J10},
	g=BinaryFormTransvection[f,f,vars,4];
	k=BinaryFormTransvection[f,f,vars,6];
	h=BinaryFormTransvection[k,k,vars,2];
	m=BinaryFormTransvection[f,k,vars,4];
	n=BinaryFormTransvection[f,h,vars,4];
	p=BinaryFormTransvection[g,k,vars,4];
	q=BinaryFormTransvection[g,h,vars,4];
	
	J2=2^2*5*7*BinaryFormTransvection[f,f,vars,8];
	J3=1/3*2^4*5^2*7^3*BinaryFormTransvection[f,g,vars,8];
	J4=2^9*3*7^4*BinaryFormTransvection[k,k,vars,4];
	J5=2^9*5*7^5*BinaryFormTransvection[m,k,vars,4];
	J6=2^14*3^2*7^6*BinaryFormTransvection[k,h,vars,4];
	J7=2^14*3*5*7^7*BinaryFormTransvection[m,h,vars,4];
	J8=2^17*3*5^2*7^9*BinaryFormTransvection[p,h,vars,4];
	J9=2^19*3^2*5*7^9*BinaryFormTransvection[n,h,vars,4];
	J10=2^22*3^2*5^2*7^11*BinaryFormTransvection[q,h,vars,4];
	
	{J2,J3,J4,J5,J6,J7,J8,J9,J10}
]

ShiodaInvariants[f_,var_] /; PolynomialQ[f,var] && MatchQ[Exponent[f,var],7|8] := 
Module[{var2},
	ShiodaInvariants[PolynomialToBinaryForm[f,var,var2,8],{var,var2}]
]


(* c.f. 1209.1237, eqs. (9),(10)*)
ShaskaInvariants[f_,vars:{var1_,var2_}]/;BinaryFormDegreeNQ[f,vars,8]:=
Module[{J2,J3,J4,J5,J6,J7,J8,J9,J10,t1,t2,t3,t4,t5,t6},
	{J2,J3,J4,J5,J6,J7,J8,J9,J10} = ShiodaInvariants[f,vars];
	
	t1=J3^2/J2^3;
	t2=J4/J2^2;
	t3=J5/(J2*J3);
	t4=J6/(J2*J4);
	t5=J7/(J2*J5);
	t6=J8/J2^4;
	
	{t1,t2,t3,t4,t5,t6}	
]

ShaskaInvariants[f_,var_] /; PolynomialQ[f,var] && MatchQ[Exponent[f,var],7|8] := 
Module[{var2},
	ShaskaInvariants[PolynomialToBinaryForm[f,var,var2,8],{var,var2}]
]


(* c.f. 1902.08279, eqs. (7),(8)*)
ClebschInvariants[f_,vars:{var1_,var2_}] /; BinaryFormDegreeNQ[f,vars,6]:=
Module[{a,b,c,d,delta,y1,y2,y3,ff},
	ff=BinaryFormTransvection[f,f,vars,4];
	delta=BinaryFormTransvection[ff,ff,vars,2];
	y1=BinaryFormTransvection[f,ff,vars,4];
	y2=BinaryFormTransvection[ff,y1,vars,2];
	y3=BinaryFormTransvection[ff,y2,vars,2];
	
	a=BinaryFormTransvection[f,f,vars,6];
	b=BinaryFormTransvection[ff,ff,vars,4];
	c=BinaryFormTransvection[ff,delta,vars,4];
	d=BinaryFormTransvection[y3,y1,vars,2];
	
	{a,b,c,d}
]

ClebschInvariants[f_,var_] /; PolynomialQ[f,var] && MatchQ[Exponent[f,var],5|6] := 
Module[{var2},
	ClebschInvariants[PolynomialToBinaryForm[f,var,var2,6],{var,var2}]
]


(* c.f. 1902.08279, eq. (10)*)
(* note that the coefficients of j4 and j10 are incorrect in this reference *)
IgusaInvariants[f_,vars_] /; BinaryFormDegreeNQ[f,vars,6] || (PolynomialQ[f,vars] && MatchQ[Exponent[f,vars],5|6]):=
Module[{a,b,c,d,j2,j4,j6,j10},
	{a,b,c,d}=ClebschInvariants[f,vars];
	
	j2=-2^3*3*5*a;
	j4=2*3^2*5*(75*b-8a^2);
	j6=2^2*3^3*5(16a^3-200a*b+375c);
	j10=2*3^4(-384a^5+6000a^3*b+10000a^2*c-18750a*b^2-37500*b*c-28125*d);
	
	{j2,j4,j6,j10}
]


(* c.f. 1902.08279, eq. (11)*)
IgusaAbsoluteInvariants[f_,vars_] /; BinaryFormDegreeNQ[f,vars,6] || (PolynomialQ[f,vars] && MatchQ[Exponent[f,vars],5|6]):=
Module[{i1,i2,i3,j2,j4,j6,j10},
	{j2,j4,j6,j10}=IgusaInvariants[f,vars];
	
	i1=144*j4/j2^2;
	i2=-1728(j2*j4-3j6)/j2^3;
	i3=486*j10/j2^5;
	
	{i1,i2,i3}
]


(* c.f. 1902.08279*)
IgusaAbsoluteInvariants2[f_,vars_] /; BinaryFormDegreeNQ[f,vars,6] || (PolynomialQ[f,vars] && MatchQ[Exponent[f,vars],5|6]):=
Module[{t1,t2,t3,j2,j4,j6,j10},
	{j2,j4,j6,j10}=IgusaInvariants[f,vars];
	
	t1=j2^5/j10;
	t2=j4^5/j10^2;
	t3=j6^5/j10^3;
	
	{t1,t2,t3}
]


SexticModPoint[f_,vars_] /; (BinaryFormDegreeNQ[f,vars,6] || (PolynomialQ[f,vars] && MatchQ[Exponent[f,vars],5|6])) && IgusaInvariants[f,vars][[1]]=!=0 := 
	Prepend[IgusaAbsoluteInvariants[f,vars],-1]
	
SexticModPoint[f_,vars_] /; (BinaryFormDegreeNQ[f,vars,6] || (PolynomialQ[f,vars] && MatchQ[Exponent[f,vars],5|6])) && IgusaInvariants[f,vars][[1]]===0 := 
	Prepend[IgusaAbsoluteInvariants2[f,vars],0]


ExtraInvolutionQ[curvePoly_,var_] /; PolynomialQ[curvePoly,var] && EvenQ@Exponent[curvePoly,var] :=
	MemberQ[listPairPartitions@Reverse@SolveValues[curvePoly==0,var],_?(checkRootPartitionForInvolution[#][[1]]&)]


ExtraInvolutionTransform[curvePoly_,var_] /; PolynomialQ[curvePoly,var] && EvenQ@Exponent[curvePoly,var] && ExtraInvolutionQ[curvePoly,var] :=
Module[{nus},
	nus=First@Cases[checkRootPartitionForInvolution/@listPairPartitions@Reverse@SolveValues[curvePoly==0,var],{True,null_}:>First@null];
	If[nus[[1]]==0,
		{
			{nus[[2]],-nus[[3]]/nus[[2]]},
			{0,1}
		},
		{
			{nus[[2]]+Sqrt[nus[[2]]^2-4nus[[1]]nus[[3]]],-(nus[[2]]-Sqrt[nus[[2]]^2-4nus[[1]]nus[[3]]])/nus[[1]]},
			{-2nus[[1]],2}
		}
	]
]


checkRootPartitionForInvolution[rootPairs_List]:=Module[{mat,null},
	mat=Table[{2pair[[1]]*pair[[2]],pair[[1]]+pair[[2]],2},{pair,rootPairs}];
	null=Cases[NullSpace[mat],{a_,b_,c_}/;!PossibleZeroQ[b^2-4*a*c,Method->"ExactAlgebraics"]];
	
	{MatchQ[null,{{_,_,_},___}],null}
]


(* Given a list with an even number of elements, generates the (n-1)!! sets of distinct partitions into pairs *)
listPairPartitions[list_List]:=
	Flatten[Table[Prepend[#,pair]&/@listPairPartitions[Complement[list,pair]],{pair,Thread[{First@list,Rest@list}]}],{1,2}]
listPairPartitions[{}]:={{}};


ApplyHyperellipticCurveGL2[curve_,var_,gl2_]/;PolynomialQ[curve,var]:=Module[{g=Ceiling[(Exponent[curve,var]-2)/2]},
(curve/.var->ApplyGL2[var,gl2])*(gl2[[2,1]]var+gl2[[2,2]])^(2g+2)//Together
]

ApplyHyperellipticCurveInverseGL2[curve_,var_,gl2_]:=ApplyHyperellipticCurveInverseGL2[curve,var,Inverse@gl2]


End[]; (* `Private` *)

EndPackage[]


==> ancillary_files/AlgebraicCurves/Kernel/init.m <==
(* ::Package:: *)

<<AlgebraicCurves`AlgebraicCurves`
<<AlgebraicCurves`Hyperelliptic`


==> ancillary_files/hyperelliptic_genus_drop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     92481,       2574]
NotebookOptionsPosition[     81896,       2400]
NotebookOutlinePosition[     82293,       2416]
CellTagsIndexPosition[     82250,       2413]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Genus Drop in Hyperelliptic Feynman Integrals", "Title",
 CellChangeTimes->{{3.898050494700994*^9, 
  3.898050503437683*^9}},ExpressionUUID->"2ba39916-781d-4c65-9414-\
078dbdd296b2"],

Cell["\<\
Authors: Robin Marzucca, Andrew J. McLeod, Ben Page, Sebastian \
P\[ODoubleDot]gel, and Stefan Weinzierl.\
\>", "Subtitle",
 CellChangeTimes->{{3.8980505401253843`*^9, 3.8980505468491173`*^9}, {
  3.898070473382182*^9, 3.898070517024432*^9}, {3.8980717966522427`*^9, 
  3.898071804856206*^9}},ExpressionUUID->"ba2b4661-44a7-4549-917e-\
bec50b59905b"],

Cell["\<\
This notebook provides all explicit expressions mentioned in the paper. This \
notebook builds on the AlgebraicCurves` package, a copy of which is provided \
with this notebook. The most up-to-date version can be found at 
https://gitlab.com/s.poegel/algebraiccurves\
\>", "Subsubtitle",
 CellChangeTimes->{{3.898050525468549*^9, 3.898050536615253*^9}, {
  3.8980705102915087`*^9, 3.8980705349281673`*^9}, {3.898073521287587*^9, 
  3.8980736106660843`*^9}},ExpressionUUID->"c02f35ed-2f46-42ce-9ff6-\
08482f492230"],

Cell[CellGroupData[{

Cell["Initialization", "Chapter",
 CellChangeTimes->{{3.898050513129739*^9, 3.898050521614065*^9}, {
  3.8980505737658167`*^9, 
  3.898050579189064*^9}},ExpressionUUID->"463eac2f-e9ff-4a41-9662-\
fc2c5f1f378d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8980506315076857`*^9, 3.898050646589642*^9}, {
  3.898050683153028*^9, 3.8980506966737223`*^9}},
 CellLabel->
  "In[920]:=",ExpressionUUID->"3775404a-354d-451c-ac2b-11f1d709196c"],

Cell[BoxData[{
 RowBox[{"<<", " ", "AlgebraicCurves`"}], "\n", 
 RowBox[{"<<", " ", "AlgebraicCurves`Hyperelliptic`"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.898050677880459*^9, 3.898050679374096*^9}},
 CellLabel->
  "In[921]:=",ExpressionUUID->"3ff2f87f-e15e-4110-b349-444d4e096414"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genus Drop for the Non-planar Crossed Box", "Chapter",
 CellChangeTimes->{{3.898050569489142*^9, 3.8980505837860947`*^9}, {
  3.898052339986185*^9, 
  3.898052353237989*^9}},ExpressionUUID->"90ec7356-077f-4372-9b5f-\
a35437683f3c"],

Cell["\<\
The genus 2 and genus 3 curves one obtains from the maximal in momentum and \
Baikov representation are defind by the polynomials (for simplicity we set \
the propagator masses to 1):\
\>", "Text",
 CellChangeTimes->{{3.898523243675888*^9, 
  3.898523320736136*^9}},ExpressionUUID->"7e542039-2305-4392-913f-\
263c9e208f10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NPCBGenus2Curve", "=", 
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{"s", "+", 
     RowBox[{"2", " ", "s", " ", "z"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["s", "3"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "+", 
        RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "2"], "+", 
        RowBox[{"4", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.898052303831348*^9, 3.89805231270429*^9}, 
   3.89805276891803*^9},
 CellLabel->
  "In[923]:=",ExpressionUUID->"d4cdf275-2689-40ef-8e62-72aa8e7acc1e"],

Cell[BoxData[
 RowBox[{"s", " ", 
  RowBox[{"(", 
   RowBox[{"s", "+", 
    RowBox[{"2", " ", "s", " ", "z"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", "3"], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"4", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.898326183568376*^9, 3.898860980560494*^9, 
  3.898861398756185*^9},
 CellLabel->
  "Out[923]=",ExpressionUUID->"45b6810b-ce05-4c1c-9627-a4c746cfdb35"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPCBGenus3Curve", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "+", "t"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t", "2"], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", "t", " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["z", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], "2"], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}], " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["z", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      SuperscriptBox["t", "4"], "+", 
      RowBox[{
       SuperscriptBox["s", "6"], " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "t", " ", "z"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "5"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "t", "+", 
         RowBox[{"2", " ", "t", " ", "z"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", "t", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "t"}], ")"}], " ", "z"}]}], ")"}]}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.898052330428172*^9, 3.8980523311686363`*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"43d74440-4d38-4f28-8de2-4a9c944e7811"],

Cell[TextData[{
 "The curves ",
 StyleBox["NPCBGenus2Curve and", "Text"],
 " ",
 StyleBox["NPCBGenus3Curve", "Text"],
 " have six and eight unique roots, respectively,"
}], "Text",
 CellChangeTimes->{{3.898070617791725*^9, 3.898070639076789*^9}, {
  3.898070683093645*^9, 3.898070702955776*^9}, {3.898523329394725*^9, 
  3.89852333055579*^9}},ExpressionUUID->"89a05b9f-47b2-4a91-b091-\
7ab15dbfeec8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    StyleBox[
     RowBox[{
      RowBox[{"NPCBGenus2Curve", "==", "0"}], ",", "z"}], "Text"], "]"}], "//",
    "DeleteDuplicates"}], "//", "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    StyleBox[
     RowBox[{
      RowBox[{"NPCBGenus3Curve", "==", "0"}], ",", "z"}], "Text"], "]"}], "//",
    "DeleteDuplicates"}], "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.898070641381708*^9, 3.898070706439795*^9}},
 CellLabel->
  "In[925]:=",ExpressionUUID->"260f7e6b-9a3c-4844-8988-10f2e944fafc"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.8980706458436813`*^9, 3.898070674111183*^9}, 
   3.898070706713854*^9, 3.8983261836812773`*^9, 3.898860982280587*^9, 
   3.898861399114356*^9},
 CellLabel->
  "Out[925]=",ExpressionUUID->"9b216fb6-bb0c-46af-8231-9c3423ab1701"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{{3.8980706458436813`*^9, 3.898070674111183*^9}, 
   3.898070706713854*^9, 3.8983261836812773`*^9, 3.898860982280587*^9, 
   3.89886139917478*^9},
 CellLabel->
  "Out[926]=",ExpressionUUID->"87247991-ae50-4008-8909-120330b478ee"]
}, Open  ]],

Cell["\<\
and therefore do in fact define a genus 2 and genus 3 curve respectively.\
\>", "Text",
 CellChangeTimes->{{3.8985233336481743`*^9, 
  3.898523355734069*^9}},ExpressionUUID->"d387d069-162c-4a3d-9e03-\
4976d77c391f"],

Cell[TextData[StyleBox["We can verify that NPCBGenus3Curve has an extra \
involution via the command ExtraInvolutionQ, which implements the algorithm \
of eq.(19) in the manuscript. The curve NPCBGenus2Curve generally has no such \
involution.", "Text"]], "Text",
 CellChangeTimes->{{3.898052666562471*^9, 3.898052696094602*^9}, {
  3.898052786694634*^9, 3.898052824254921*^9}, {3.898070736355866*^9, 
  3.8980707613238163`*^9}},ExpressionUUID->"16799399-64de-499c-9ab5-\
6e9a84cf90b4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ExtraInvolutionQ", "[", 
  RowBox[{"NPCBGenus3Curve", ",", "z"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ExtraInvolutionQ", "[", 
  RowBox[{"NPCBGenus2Curve", ",", "z"}], "]"}]}], "Input",
 CellChangeTimes->{{3.898052696924061*^9, 3.898052727514667*^9}, 
   3.89805276049916*^9, {3.8980707116225224`*^9, 3.898070715184029*^9}, {
   3.898523370405629*^9, 3.898523373176073*^9}},
 CellLabel->
  "In[927]:=",ExpressionUUID->"e4337f7c-af2a-4acc-a87c-8eea2ee8fca5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8980527074579697`*^9, 3.8980527154319763`*^9}, {
   3.898052758542788*^9, 3.8980527614313726`*^9}, 3.8980707160640697`*^9, 
   3.898326184557727*^9, 3.898523377728269*^9, 3.898860985354672*^9, 
   3.898861399803522*^9},
 CellLabel->
  "Out[927]=",ExpressionUUID->"81a64c2d-f8d6-4c39-8bf9-e5daf76600e4"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.8980527074579697`*^9, 3.8980527154319763`*^9}, {
   3.898052758542788*^9, 3.8980527614313726`*^9}, 3.8980707160640697`*^9, 
   3.898326184557727*^9, 3.898523377728269*^9, 3.898860985354672*^9, 
   3.898861400103812*^9},
 CellLabel->
  "Out[928]=",ExpressionUUID->"3c15b726-f2c5-4c72-9f56-b44d39882f89"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genus Drop From Genus 3 to Genus 2", "Section",
 CellChangeTimes->{{3.898052398568181*^9, 3.8980524200657997`*^9}, {
  3.8980540616582403`*^9, 
  3.898054073035344*^9}},ExpressionUUID->"1fa558e0-0609-4584-bbd6-\
0b20bcbb254c"],

Cell["\<\
We can make the presence of the extra involution manifest by performing the \
transformation of eq.(21):\
\>", "Text",
 CellChangeTimes->{{3.8980528279574738`*^9, 
  3.898052906297555*^9}},ExpressionUUID->"4d9955c7-9c79-4a5d-a489-\
b969f07e87d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NPCB\[Gamma]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"s", "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{"t", "*", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"s", "^", "3"}], "/", 
         RowBox[{"(", 
          RowBox[{"t", "*", 
           RowBox[{"(", 
            RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], "]"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NPCB\[Gamma]1", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8980528519575863`*^9, 3.8980528590545387`*^9}, {
  3.8980539984518433`*^9, 3.898054000211153*^9}},
 CellLabel->
  "In[929]:=",ExpressionUUID->"6bfe01e7-e3b5-4d81-9a9d-edcdc5e46e37"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}]},
     {
      SqrtBox[
       FractionBox[
        SuperscriptBox["s", "3"], 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}]}]]], 
      SqrtBox[
       FractionBox[
        SuperscriptBox["s", "3"], 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}]}]]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.898054000460767*^9, 3.898326186219767*^9, 
  3.898860986287595*^9, 3.898861400286708*^9},
 CellLabel->
  "Out[930]//MatrixForm=",ExpressionUUID->"5820a9ca-508a-45ca-9248-\
fabb493815d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NPCBGenus3CurveManifestInvolution", "=", "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NPCBGenus3Curve", "/.", 
          RowBox[{"z", "->", 
           RowBox[{"ApplyGL2", "[", 
            RowBox[{
             OverscriptBox["z", "^"], ",", "NPCB\[Gamma]1"}], "]"}]}]}], 
         ")"}], "*", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"s", "^", "3"}], "/", 
           RowBox[{"(", 
            RowBox[{"t", "*", 
             RowBox[{"(", 
              RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], "]"}], "^", "8"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           OverscriptBox["z", "^"]}], ")"}], "8"]}], "//", "PowerExpand"}], "//",
       "Together"}], ",", "\[IndentingNewLine]", "\t", 
     OverscriptBox["z", "^"], ",", "\[IndentingNewLine]", "\t", "Simplify"}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.898052422841008*^9, 3.898052469084985*^9}, {
  3.898052527099245*^9, 3.8980526520116663`*^9}, {3.898052912364657*^9, 
  3.898052945472728*^9}, {3.898053138233983*^9, 3.898053138731476*^9}, {
  3.8980532603155737`*^9, 3.8980533163941317`*^9}, {3.898071304132922*^9, 
  3.898071318880842*^9}, {3.8980715754179077`*^9, 3.898071581599011*^9}},
 CellLabel->
  "In[931]:=",ExpressionUUID->"4551363f-6104-41d3-a880-d94963022c82"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["s", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", 
        RowBox[{"7", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SqrtBox["t"], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "-", 
      RowBox[{"32", " ", 
       SqrtBox["s"], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["s", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "t"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"13", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"48", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox["t", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["s", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"32", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", 
        RowBox[{"7", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SqrtBox["t"], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["s", 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{"16", " ", 
       SqrtBox["s"], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["z", "^"], "2"]}], 
   SuperscriptBox["t", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["s", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"56", "-", 
         RowBox[{"48", " ", "t"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"17", " ", "t"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"10", " ", "t"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["z", "^"], "4"]}], 
   SuperscriptBox["t", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["s", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"32", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", 
        RowBox[{"7", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SqrtBox["t"], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s", 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["t", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "-", 
      RowBox[{"16", " ", 
       SqrtBox["s"], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["z", "^"], "6"]}], 
   SuperscriptBox["t", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["s", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", 
        RowBox[{"7", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SqrtBox["t"], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{"32", " ", 
       SqrtBox["s"], " ", 
       SuperscriptBox["t", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["s", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "t"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["t", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"s", "+", "t"}]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", "s", " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "3"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"13", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"48", " ", "t"}], "+", 
         SuperscriptBox["t", "2"]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     OverscriptBox["z", "^"], "8"]}], 
   SuperscriptBox["t", "2"]]}]], "Output",
 CellChangeTimes->{{3.898052634658852*^9, 3.8980526522605047`*^9}, {
   3.898052921524089*^9, 3.898052949665433*^9}, 3.898053139110558*^9, {
   3.898053278953342*^9, 3.898053316741579*^9}, 3.8980713206010933`*^9, {
   3.89807158377944*^9, 3.898071587905138*^9}, 3.89832618641549*^9, 
   3.898860986628085*^9, 3.8988614004068832`*^9},
 CellLabel->
  "Out[931]=",ExpressionUUID->"9bcd1a34-cbfd-4411-a198-f8f3326e8024"]
}, Open  ]],

Cell["\<\
We can then associate the genus 1 and genus 2 curves H1 and H2 to the \
original genus 3 curve:\
\>", "Text",
 CellChangeTimes->{{3.898053158826991*^9, 
  3.8980531799649057`*^9}},ExpressionUUID->"68d50175-fd3b-4cd9-94e6-\
476845fd8e07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NPCBGenus3CurveH1", "=", 
   RowBox[{"NPCBGenus3CurveManifestInvolution", "/.", 
    RowBox[{
     OverscriptBox["z", "^"], "->", 
     RowBox[{"Sqrt", "[", "w", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NPCBGenus3CurveH2", "=", 
   RowBox[{"NPCBGenus3CurveH1", "*", "w"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8980531554254208`*^9, 3.898053156639234*^9}, {
  3.898053191056583*^9, 3.898053241017383*^9}, {3.898053332470771*^9, 
  3.898053332779956*^9}, {3.898071590467596*^9, 3.898071590598584*^9}},
 CellLabel->
  "In[932]:=",ExpressionUUID->"c887062d-1052-4682-911f-19190ea24d8d"],

Cell["\<\
We can verify that the genus 2 curve NPCBGenus3CurveH2 is isomorphic to the \
one obtained from the Baikov maximal cut by comparing their Igusa invariants. \
We find that they match:\
\>", "Text",
 CellChangeTimes->{{3.898053354480867*^9, 3.8980534083697243`*^9}, {
  3.898053523416912*^9, 
  3.898053534826859*^9}},ExpressionUUID->"64192eeb-77a2-42f1-b048-\
8d9681ac50d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IgusaAbsoluteInvariants", "[", 
    RowBox[{"NPCBGenus3CurveH2", ",", "w"}], "]"}], "-", 
   RowBox[{"IgusaAbsoluteInvariants", "[", 
    RowBox[{"NPCBGenus2Curve", ",", "z"}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.898053411066659*^9, 3.8980535201842403`*^9}},
 CellLabel->
  "In[934]:=",ExpressionUUID->"030cc208-afe4-4989-a85a-3910cc3c1898"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.898053429461947*^9, 3.898053447973136*^9}, {
   3.898053487565991*^9, 3.898053513197823*^9}, 3.898071611835524*^9, 
   3.898326197462596*^9, 3.898861001921461*^9, 3.8988614107119923`*^9},
 CellLabel->
  "Out[934]=",ExpressionUUID->"5574fdd8-b78d-4824-98ea-67a5d8d57993"]
}, Open  ]],

Cell["\<\
We therefore can find a (P)GL2 transformation relating the two:\
\>", "Text",
 CellChangeTimes->{{3.898053539291038*^9, 
  3.898053556195517*^9}},ExpressionUUID->"908eb005-ca45-43a8-9294-\
34c18ffcd3a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NPCB\[Gamma]2", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"CubeRoot", "[", 
       RowBox[{
        RowBox[{"2", "^", "4"}], 
        RowBox[{"s", "^", "5"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}], "]"}], ")"}]}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "-", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}], "*", 
            RowBox[{"t", "/", "s"}]}], "]"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t"}], ")"}], "+", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}], "*", 
            RowBox[{"t", "/", "s"}]}], "]"}]}]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NPCB\[Gamma]2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.898052960978524*^9, 3.8980529820298023`*^9}, {
   3.8980530471618643`*^9, 3.898053108750904*^9}, 3.898053558910676*^9, {
   3.8980537270417233`*^9, 3.898053734856022*^9}, {3.898053767380375*^9, 
   3.898053815380488*^9}, {3.8980539729702673`*^9, 3.898053977574304*^9}, {
   3.898223483667184*^9, 3.898223486063963*^9}, {3.898253374873898*^9, 
   3.898253382801483*^9}},
 CellLabel->
  "In[935]:=",ExpressionUUID->"436f1f60-fd1e-4560-b54e-2cebdf7be15f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RadicalBox[
         RowBox[{
          SuperscriptBox["s", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "3",
         MultilineFunction->None,
         SurdForm->True]}]], 
      FractionBox[
       RowBox[{"s", "+", "t", "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], "s"]]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RadicalBox[
         RowBox[{
          SuperscriptBox["s", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "3",
         MultilineFunction->None,
         SurdForm->True]}]]},
     {
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RadicalBox[
         RowBox[{
          SuperscriptBox["s", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "3",
         MultilineFunction->None,
         SurdForm->True]}]], 
      FractionBox[
       RowBox[{"s", "+", "t", "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"t", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", "t"}], ")"}]}], "s"]]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RadicalBox[
         RowBox[{
          SuperscriptBox["s", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "3",
         MultilineFunction->None,
         SurdForm->True]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.898053977866684*^9, {3.8982234870488997`*^9, 3.898223488937272*^9}, 
   3.8982533844823017`*^9, 3.8983261975286293`*^9, 3.898861002041025*^9, 
   3.898861410865121*^9},
 CellLabel->
  "Out[936]//MatrixForm=",ExpressionUUID->"c9645b24-28d4-4d7f-b0c1-\
68d601444461"]
}, Open  ]],

Cell["\<\
Applying NPCB\[Gamma]2 to NPCBGenus3CurveH2 as in eq.(26) leads to the \
equality with NPCBGenus2Curve:\
\>", "Text",
 CellChangeTimes->{{3.898054014124452*^9, 
  3.898054043016671*^9}},ExpressionUUID->"ac4a6baf-2afa-4a96-b141-\
5443e1dbb139"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NPCBGenus3CurveH2", "/.", 
      RowBox[{"w", "->", 
       RowBox[{"ApplyGL2", "[", 
        RowBox[{"z", ",", "NPCB\[Gamma]2"}], "]"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"NPCB\[Gamma]2", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "*", "z"}], "+", 
       RowBox[{"NPCB\[Gamma]2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "^", "6"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"NPCBGenus2Curve", "-", "%"}], "]"}], "===", "0"}]}], "Input",
 CellChangeTimes->{{3.898053563873064*^9, 3.8980536950691566`*^9}, {
  3.898053823758638*^9, 3.898053879942898*^9}, {3.898071338491365*^9, 
  3.8980713512379913`*^9}},
 CellLabel->
  "In[937]:=",ExpressionUUID->"01770e8d-c480-42e7-b91a-b8984b7e16ce"],

Cell[BoxData[
 RowBox[{"s", " ", 
  RowBox[{"(", 
   RowBox[{"s", "+", 
    RowBox[{"2", " ", "s", " ", "z"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", "3"], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t", "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"4", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.898053614735114*^9, 3.8980536373783007`*^9}, {
   3.898053680218273*^9, 3.898053695444714*^9}, 3.8980537379528217`*^9, {
   3.8980537790636873`*^9, 3.898053880307282*^9}, 3.898071351556137*^9, 
   3.898253393225748*^9, 3.8983261976110163`*^9, 3.8988610022865353`*^9, 
   3.898861410954101*^9},
 CellLabel->
  "Out[937]=",ExpressionUUID->"7add380f-10e8-4bc5-9309-1031131b2122"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.898053614735114*^9, 3.8980536373783007`*^9}, {
   3.898053680218273*^9, 3.898053695444714*^9}, 3.8980537379528217`*^9, {
   3.8980537790636873`*^9, 3.898053880307282*^9}, 3.898071351556137*^9, 
   3.898253393225748*^9, 3.8983261976110163`*^9, 3.8988610022865353`*^9, 
   3.898861410970538*^9},
 CellLabel->
  "Out[938]=",ExpressionUUID->"3096fdb0-9338-463b-b67d-7e31b16f4e8e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genus drop from genus 2 to genus 1 in kinematic limits", "Section",
 CellChangeTimes->{{3.898052398568181*^9, 3.8980524200657997`*^9}, {
  3.8980540616582403`*^9, 3.8980540845599833`*^9}, {3.89807057976026*^9, 
  3.898070594656345*^9}},ExpressionUUID->"3bc4ce24-ac7a-422b-9dd6-\
d775e2713620"],

Cell["\<\
While the genus 2 curve has generically no extra involution, we find that the \
curve does develop such an involution in specific kinematic limits.
An example of such a limit is the one-dimensional kinematic slice s=-2t.\
\>", "Text",
 CellChangeTimes->{{3.898054093700408*^9, 3.898054098328711*^9}, {
  3.898070556141656*^9, 3.898070602639783*^9}, {3.898070771634068*^9, 
  3.898070836162881*^9}},ExpressionUUID->"487cd677-cd33-4100-b688-\
59bdaf7fb9d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NPCBGenus2Curve", "/.", 
   RowBox[{"t", "->", 
    RowBox[{
     RowBox[{"-", "2"}], "s"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.898070859559092*^9, 3.89807086546276*^9}},
 CellLabel->
  "In[939]:=",ExpressionUUID->"3cc10454-553a-45cb-bb53-2dd86131b06b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["s", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"s", "+", 
    RowBox[{"2", " ", "s", " ", "z"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"4", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.898070862319384*^9, 3.898070865819172*^9}, 
   3.898326197641651*^9, 3.898861002387961*^9, 3.898861410995597*^9},
 CellLabel->
  "Out[939]=",ExpressionUUID->"4bb5da74-8a81-4685-9da4-47d3bf7d15e0"]
}, Open  ]],

Cell["\<\
On this slice, the defining polynomial still has six unique roots, i.e. it \
still describes a genus 2 hyperelliptic curve.\
\>", "Text",
 CellChangeTimes->{{3.898070844551304*^9, 3.898070900726089*^9}, {
  3.898070936335401*^9, 
  3.898070953252121*^9}},ExpressionUUID->"bf98aa67-6cc5-4a0a-b948-\
ac05f1017f42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"0", "==", "NPCBGenus2Curve"}], "/.", 
      RowBox[{"t", "->", 
       RowBox[{
        RowBox[{"-", "2"}], "s"}]}]}], ",", "z"}], "]"}], "//", 
   "DeleteDuplicates"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.898070958386313*^9, 3.8980709741270733`*^9}},
 CellLabel->
  "In[940]:=",ExpressionUUID->"e8d5d267-9a2b-47f4-b858-edfb763fabe7"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.898070963853209*^9, 3.898070974619454*^9}, 
   3.898326197673133*^9, 3.89886100248668*^9, 3.8988614110529757`*^9},
 CellLabel->
  "Out[940]=",ExpressionUUID->"6dbcd7a2-4bd2-4b3a-8823-9b5e151bc3e6"]
}, Open  ]],

Cell["\<\
However, we can check that on this slice the curve has an extra involution:\
\>", "Text",
 CellChangeTimes->{{3.898070977995899*^9, 
  3.8980710054265747`*^9}},ExpressionUUID->"2e98db58-c1ec-4619-9ac9-\
cc38be41bd65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExtraInvolutionQ", "[", 
  RowBox[{
   RowBox[{"NPCBGenus2Curve", "/.", 
    RowBox[{"s", "->", 
     RowBox[{
      RowBox[{"-", "2"}], "t"}]}]}], ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.898071006774124*^9, 3.898071021750821*^9}, {
  3.8980710704309273`*^9, 3.898071097002211*^9}},
 CellLabel->
  "In[941]:=",ExpressionUUID->"3dd637a9-2889-4646-92c8-4a805939dc36"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.898071018305616*^9, 3.898071023279084*^9}, {
   3.8980710707899113`*^9, 3.8980710972637577`*^9}, 3.898326197706458*^9, 
   3.898861002543025*^9, 3.8988614110787373`*^9},
 CellLabel->
  "Out[941]=",ExpressionUUID->"c6639781-8451-4c41-946b-bf5f1d91f41e"]
}, Open  ]],

Cell["The transformation realizing this extra involution is", "Text",
 CellChangeTimes->{{3.898071483516631*^9, 
  3.898071497601871*^9}},ExpressionUUID->"b267d458-87ae-45e9-adf6-\
42418798d976"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NPCB\[Gamma]Kinematic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"t", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NPCB\[Gamma]Kinematic", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.898071371251421*^9, 3.8980714743857813`*^9}},
 CellLabel->
  "In[942]:=",ExpressionUUID->"3d6f5ff8-ef47-4d40-afaa-73f14562f19e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox["t", "2"]},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.89807139194689*^9, 3.898071443015682*^9}, 
   3.898071474835367*^9, 3.898326197729151*^9, 3.898861002595686*^9, 
   3.898861411124264*^9},
 CellLabel->
  "Out[943]//MatrixForm=",ExpressionUUID->"0becfc96-f1bb-474c-9177-\
1004b829837f"]
}, Open  ]],

Cell[TextData[{
 "such that the curve only depends on ",
 Cell[BoxData[
  TemplateBox[{
    OverscriptBox["z", "^"], "2"},
   "Superscript"]],
  CellChangeTimes->{3.89807154956631*^9},ExpressionUUID->
  "1dad7fd1-e29f-46a2-9c49-92ee8595c34c"]
}], "Text",
 CellChangeTimes->{{3.898071500768674*^9, 
  3.89807155161078*^9}},ExpressionUUID->"4cbae036-a995-4592-bd21-\
32c5268a87e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NPCBGenus2Curve", "/.", 
    RowBox[{"s", "->", 
     RowBox[{
      RowBox[{"-", "2"}], "t"}]}]}], "/.", 
   RowBox[{"z", "->", 
    RowBox[{"ApplyGL2", "[", 
     RowBox[{
      OverscriptBox["z", "^"], ",", "NPCB\[Gamma]Kinematic"}], "]"}]}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.898071144593014*^9, 3.8980712223271437`*^9}, 
   3.898071396429406*^9, {3.898071523029976*^9, 3.898071534124674*^9}},
 CellLabel->
  "In[944]:=",ExpressionUUID->"f0ba4bc6-e458-42de-9ea9-74440828abd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8"}], " ", 
  SuperscriptBox["t", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      OverscriptBox["z", "^"], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "t"}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      OverscriptBox["z", "^"], "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"t", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      OverscriptBox["z", "^"], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.898071159553911*^9, 3.898071222603956*^9}, {
   3.898071397647456*^9, 3.898071445351721*^9}, {3.8980714762801437`*^9, 
   3.898071479964237*^9}, {3.8980715293510933`*^9, 3.898071535556334*^9}, 
   3.89832619776123*^9, 3.8988610050438423`*^9, 3.898861411148284*^9},
 CellLabel->
  "Out[944]=",ExpressionUUID->"6b75d544-4d07-46b8-b37e-ed3acaf2c562"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Period Relations", "Section",
 CellChangeTimes->{{3.89822317973984*^9, 3.898223181628992*^9}, {
  3.89823272693484*^9, 3.898232729980628*^9}, {3.898308873833291*^9, 
  3.898308874239677*^9}},ExpressionUUID->"5552190b-2d5c-49b5-a118-\
9e154e437c12"],

Cell["\<\
Here we numerically verify the period relations, shown for example in \
eq.(30). We work on a kinematic point\
\>", "Text",
 CellChangeTimes->{{3.898223306885166*^9, 
  3.898223364301043*^9}},ExpressionUUID->"434d7ec9-21a1-4e7a-928f-\
211b32ee4cc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPCBKinematicPoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "9"}], ",", 
     RowBox[{"t", "->", "16"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8982232494269047`*^9, 3.898223263068852*^9}},
 CellLabel->
  "In[945]:=",ExpressionUUID->"9320df6b-3de4-4b37-80c3-26653f8df754"],

Cell["\<\
for which Sqrt[s], Sqrt[t], and Sqrt[s+t] are all integer. In the following, \
all computations are done with 200 digits of precision.\
\>", "Text",
 CellChangeTimes->{{3.89822337073001*^9, 3.898223403674087*^9}, {
  3.898229052326977*^9, 
  3.898229065293168*^9}},ExpressionUUID->"13efdba6-2373-448c-a4ae-\
da009832c564"],

Cell["\<\
For this point, the roots of NPCBGenus3Curve are as depicted in Fig. 2, i.e. \
they are all real valued\
\>", "Text",
 CellChangeTimes->{{3.8982234048728952`*^9, 3.8982234385158443`*^9}, {
  3.898223525642852*^9, 
  3.898223544790367*^9}},ExpressionUUID->"1cf3e1f0-e6e3-407a-a54e-\
3840da100365"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NPCBGenus3Roots", "=", 
  RowBox[{"SolveValues", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NPCBGenus3Curve", "==", "0"}], "/.", "NPCBKinematicPoint"}], 
    ",", "z"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.898223862749483*^9, 3.898223864843966*^9}, {
   3.898223924853649*^9, 3.898223941432322*^9}, 3.898223983222733*^9},
 CellLabel->
  "In[946]:=",ExpressionUUID->"67f80815-8f9d-4233-9034-c9bd29b5ef78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["8", "27"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["25", "54"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["8", "27"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["25", "54"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SqrtBox["5"]}], ")"}]}], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-2.85\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -2.84894380988401785259611642686650156975`15.954589770191003, 
       Editable -> False], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"160000", "+", 
               RowBox[{"1328400", " ", "#1"}], "+", 
               RowBox[{"3030453", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2421009", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"531441", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ], -2.848943809884018},
     "NumericalApproximation"],
    Root[160000 + 1328400 # + 3030453 #^2 + 2421009 #^3 + 531441 #^4& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.913\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.91309612207308266107474992168135941029`15.954589770191003, 
       Editable -> False], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"160000", "+", 
               RowBox[{"1328400", " ", "#1"}], "+", 
               RowBox[{"3030453", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2421009", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"531441", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ], -0.9130961220730827},
     "NumericalApproximation"],
    Root[160000 + 1328400 # + 3030453 #^2 + 2421009 #^3 + 531441 #^4& , 2, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.601\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.60091903987872252734803169005317613482`15.954589770191003, 
       Editable -> False], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"160000", "+", 
               RowBox[{"1328400", " ", "#1"}], "+", 
               RowBox[{"3030453", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2421009", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"531441", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ], -0.6009190398787225},
     "NumericalApproximation"],
    Root[160000 + 1328400 # + 3030453 #^2 + 2421009 #^3 + 531441 #^4& , 3, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root", 
      InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-0.193\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -0.19259658371973253920828028640244156122`15.954589770191003, 
       Editable -> False], 
      TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"160000", "+", 
               RowBox[{"1328400", " ", "#1"}], "+", 
               RowBox[{"3030453", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2421009", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"531441", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ], -0.19259658371973254`},
     "NumericalApproximation"],
    Root[160000 + 1328400 # + 3030453 #^2 + 2421009 #^3 + 531441 #^4& , 4, 
     0]]}], "}"}]], "Output",
 CellChangeTimes->{3.8982238650824757`*^9, 3.898223983479431*^9, 
  3.898861411214232*^9},
 CellLabel->
  "Out[946]=",ExpressionUUID->"0ed50209-82f9-4609-b6fc-be0e06910275"]
}, Open  ]],

Cell["\<\
We can compute the period matrix with the basis of homology shown in Fig.2 by \
first integrating between branch points, and then taking appropriate linear \
combinations:\
\>", "Text",
 CellChangeTimes->{{3.89822575008786*^9, 
  3.898225799375902*^9}},ExpressionUUID->"2089c587-a38e-49c0-858b-\
ef712baaf60f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PeriodMatrixGenus3", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"NIntegrate", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "^", "i"}], "/", 
           RowBox[{"Times", "@@", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"z", "-", "NPCBGenus3Roots"}], "]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"MaxRecursion", "->", "30"}], ",", "\[IndentingNewLine]", 
          RowBox[{"WorkingPrecision", "->", 
           RowBox[{"2", "*", "200"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"PrecisionGoal", "->", "200"}], ",", "\[IndentingNewLine]", 
          
          RowBox[{"Exclusions", "->", "NPCBGenus3Roots"}]}], 
         "\[IndentingNewLine]", "]"}], "&"}], "/@", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Sort", "@", 
          RowBox[{"N", "[", 
           RowBox[{"NPCBGenus3Roots", ",", "400"}], "]"}]}], ",", 
         RowBox[{"{", "2", "}"}], ",", "1"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "\[IndentingNewLine]", "\t", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
        "}"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
        "}"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
        "}"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
        "}"}]}], "\[IndentingNewLine]", "}"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898223210617024*^9, 3.898223275784533*^9}, {
  3.8982242977652082`*^9, 3.898224340347651*^9}, {3.89822439243244*^9, 
  3.898224414833035*^9}, {3.8982244796690407`*^9, 3.898224499035174*^9}, {
  3.898225469546947*^9, 3.898225479002349*^9}, {3.898225515587286*^9, 
  3.898225593267688*^9}, {3.89822564018017*^9, 3.89822564939156*^9}},
 CellLabel->
  "In[947]:=",ExpressionUUID->"3b15a635-a1ed-4638-8c05-26990dcbcd81"],

Cell["\<\
By row reducing and taking the right hand 3x3 block, we obtain the small \
period matrix\
\>", "Text",
 CellChangeTimes->{{3.8982258081748734`*^9, 3.898225866890058*^9}, {
  3.898226236921874*^9, 3.898226246811491*^9}, {3.898226634927746*^9, 
  3.8982266371206923`*^9}},ExpressionUUID->"a71d7f18-fe8e-47c1-987e-\
37ac17e32fbc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PeriodMatrixGenus3Small", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"RowReduce", "@", "PeriodMatrixGenus3"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"4", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PeriodMatrixGenus3Small", "//", "Chop"}], "//", "N"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.898225688154358*^9, 3.8982257200007877`*^9}, {
  3.89822587864964*^9, 3.898225888301543*^9}},
 CellLabel->
  "In[948]:=",ExpressionUUID->"77647719-da38-4b12-9468-9f3cf062259b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4866963514892368`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.1407048236609736`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.0855797331833792`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.1407048236609736`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.0089325979424895`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.6078159796366318`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.0855797331833792`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.6078159796366318`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.6933957128200112`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.898225884053837*^9, 3.8982258886403503`*^9}, 
   3.898861425492334*^9},
 CellLabel->
  "Out[949]//MatrixForm=",ExpressionUUID->"e1fae464-4a3c-45e9-ad8c-\
88003ebcb755"]
}, Open  ]],

Cell["\<\
We can verify that the chosen cycles are a symplectic basis, as the small \
period matrix lives in the genus 3 Siegel upper half-plane (i.e. it is \
symmetric and its imaginary part is positive definite)\
\>", "Text",
 CellChangeTimes->{{3.898226095225988*^9, 3.898226139212852*^9}, 
   3.89822625455333*^9, {3.898229019202786*^9, 3.898229023597301*^9}, {
   3.898249709110992*^9, 
   3.898249711241671*^9}},ExpressionUUID->"c4cb4b0b-bd27-4507-a652-\
f72d23d7f71e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SymmetricMatrixQ", "[", 
   RowBox[{"PeriodMatrixGenus3Small", ",", 
    RowBox[{"Tolerance", "->", "200"}]}], "]"}], "&&", 
  RowBox[{"PositiveDefiniteMatrixQ", "@", 
   RowBox[{"Im", "@", "PeriodMatrixGenus3Small"}]}]}]], "Input",
 CellChangeTimes->{{3.898226140008518*^9, 3.898226217979806*^9}, {
  3.8982290385091963`*^9, 3.898229039010769*^9}},
 CellLabel->
  "In[950]:=",ExpressionUUID->"1af18492-6545-4351-9258-d227dc91e9bd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.898226156466201*^9, 3.8982262183323383`*^9}, 
   3.898229039218451*^9, 3.8982497162552347`*^9, 3.8988614255759172`*^9},
 CellLabel->
  "Out[950]=",ExpressionUUID->"b69e5547-3cd6-46c9-9860-5ba7aaeeb3dc"]
}, Open  ]],

Cell["\<\
Given the skew-symmetric matrix (which is just the matrix containing all \
intersection products of our basis of contours)\
\>", "Text",
 CellChangeTimes->{{3.8982263122099447`*^9, 3.8982263356334143`*^9}, {
  3.8982265426528807`*^9, 3.898226583883421*^9}, {3.898253509252151*^9, 
  3.898253511227704*^9}, {3.898253542317624*^9, 
  3.898253556973638*^9}},ExpressionUUID->"5de3b2b1-c0c0-4ce9-84dc-\
fde9e50ae9f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ",", "0"}], "}"}]}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalSigma]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.898226268016927*^9, 3.8982263068415823`*^9}, {
  3.898226464172086*^9, 3.898226465810604*^9}, {3.898253494350107*^9, 
  3.8982535286908703`*^9}},
 CellLabel->
  "In[951]:=",ExpressionUUID->"97b192bf-4471-4025-a638-816369b034d5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.898226307197315*^9, 3.8982264662904778`*^9, {3.8982535065105762`*^9, 
   3.898253529985783*^9}, 3.898861425627598*^9},
 CellLabel->
  "Out[952]//MatrixForm=",ExpressionUUID->"113ad0c2-af7d-4a7e-80b3-\
3567b18fd57d"]
}, Open  ]],

Cell["\<\
we find that the periods satisfy the expected Riemann bilinear relations\
\>", "Text",
 CellChangeTimes->{{3.898226585900332*^9, 
  3.898226615015543*^9}},ExpressionUUID->"523676b2-cfdf-4d69-b314-\
178739e5f2fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PeriodMatrixGenus3", ".", "\[CapitalSigma]", ".", 
   RowBox[{"Transpose", "@", "PeriodMatrixGenus3"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.89822638819389*^9, 3.898226408055867*^9}, {
   3.898226445541402*^9, 3.898226454531129*^9}, 3.8982535033251877`*^9},
 CellLabel->
  "In[953]:=",ExpressionUUID->"daece89c-a0ba-419b-9092-7a550261ccf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.89822639956413*^9, {3.898226449917839*^9, 3.898226454979995*^9}, 
   3.8982535333890753`*^9, 3.898861425654365*^9},
 CellLabel->
  "Out[953]=",ExpressionUUID->"c0901e18-2c02-491d-8152-aea77cd92a4e"]
}, Open  ]],

Cell["\<\
We can further verify that there are extra relations, for example the one \
given in eq.(30) of the paper:\
\>", "Text",
 CellChangeTimes->{{3.898226806514625*^9, 
  3.898226840381126*^9}},ExpressionUUID->"208a3f9c-37ad-4121-a461-\
fc3ab5c379fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PeriodMatrixGenus3", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"s", "^", "3"}], "/", 
        RowBox[{"(", 
         RowBox[{"t", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], ")"}]}], "]"}], "^", "2"}], 
     RowBox[{"PeriodMatrixGenus3", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}], "/.", 
   "NPCBKinematicPoint"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.898226651325775*^9, 3.898226764253212*^9}, {
  3.898228955897295*^9, 3.8982289564792852`*^9}},
 CellLabel->
  "In[954]:=",ExpressionUUID->"f408a49b-4f72-4bf5-95bf-71dee12ba0d3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.898226722432865*^9, 3.8982267252676477`*^9}, {
   3.898226759548799*^9, 3.898226764947461*^9}, 3.898861425703092*^9},
 CellLabel->
  "Out[954]=",ExpressionUUID->"a6bd908b-8934-4dad-9199-6ee048be6b19"]
}, Open  ]],

Cell[TextData[{
 "More generally, we can find matrices ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["M", "\[Omega]"], "\[Element]", 
   TemplateBox[{
     TemplateBox[{}, "Complexes"], 
     RowBox[{"3", "\[Times]", "3"}]},
    "Superscript"]}]],
  CellChangeTimes->{3.898232249301396*^9},ExpressionUUID->
  "fe2f974e-2261-4407-a5a8-49842803de5a"],
 ", ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["M", "\[Gamma]"], "\[Element]", 
   TemplateBox[{
     TemplateBox[{}, "Integers"], 
     RowBox[{"6", "\[Times]", "6"}]},
    "Superscript"]}]],
  CellChangeTimes->{3.898232249301396*^9},ExpressionUUID->
  "8831a79f-b943-4690-b36a-5d66fa1089b2"],
 ", that bring the period matrix into block diagonal form. With "
}], "Text",
 CellChangeTimes->{{3.8982321840154448`*^9, 3.8982321869764442`*^9}, {
   3.898232225346409*^9, 3.8982322852320557`*^9}, 3.898232389477646*^9, {
   3.898232492284067*^9, 3.898232497271158*^9}, {3.898232618362236*^9, 
   3.898232686122216*^9}, 
   3.89823275500461*^9},ExpressionUUID->"ac60b12c-48d5-4608-a6b4-\
cb57be5509a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["M", "\[Omega]"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"400", ",", "0", ",", "400"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "729"}], ",", "0", ",", "729"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "\[Gamma]"], "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "4"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8982322913993397`*^9, 3.898232326271619*^9}, 
   3.898232358923398*^9},
 CellLabel->
  "In[955]:=",ExpressionUUID->"bb3c7a37-c306-4a75-9992-c06d7d1b5284"],

Cell["we find the block diagonal form", "Text",
 CellChangeTimes->{{3.898232500225071*^9, 
  3.898232512878791*^9}},ExpressionUUID->"877d37dd-f2b8-45bf-a62d-\
8b8b8d457a00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PeriodMatrixGenus3Block", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     SubscriptBox["M", "\[Omega]"], "]"}], ".", "PeriodMatrixGenus3", ".", 
    SubscriptBox["M", "\[Gamma]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PeriodMatrixGenus3Block", "//", "Chop"}], "//", "N"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.898228880131481*^9, 3.8982289016173697`*^9}, {
   3.898228942031025*^9, 3.89822898449424*^9}, 3.8982304013072643`*^9, 
   3.898230467139195*^9, {3.8982306766917057`*^9, 3.8982306844966183`*^9}, 
   3.898230834873424*^9, 3.8982316678666983`*^9, {3.898231943925741*^9, 
   3.898232042090541*^9}, {3.898232196879689*^9, 3.898232215954588*^9}, {
   3.898232319038398*^9, 3.898232363386386*^9}, {3.898308899133245*^9, 
   3.8983089001769857`*^9}},
 CellLabel->
  "In[957]:=",ExpressionUUID->"03919d85-825a-4a9e-ac4e-4d313e85ec08"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"4158.514194365416`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "6411.686351596021`"}], "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", 
      RowBox[{"-", "8.554985787038326`"}], 
      RowBox[{"-", "2.1950412311595007`"}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"16.138210757135344`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.759063442325099`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", "0.`", "9342.33409377412`", "8055.887571869787`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"19595.185483208115`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"9781.366745943871`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.898228895558319*^9, 3.898228901836692*^9}, {
   3.898228940373529*^9, 3.898228984780407*^9}, 3.89823040184486*^9, 
   3.8982304676100073`*^9, 3.898230692932055*^9, 3.89823083549577*^9, 
   3.8982316684002447`*^9, {3.898231954405216*^9, 3.8982319637104387`*^9}, {
   3.8982320011706867`*^9, 3.8982320423600683`*^9}, 3.8982321665420513`*^9, 
   3.89823222245258*^9, {3.898232365609372*^9, 3.898232378476089*^9}, 
   3.898232760760401*^9, 3.89830890573431*^9, 3.8988614257613*^9},
 CellLabel->
  "Out[958]//MatrixForm=",ExpressionUUID->"8317b082-4d19-43a7-ab0c-\
249054c8f61f"]
}, Open  ]],

Cell["Row reducing these blocks,", "Text",
 CellChangeTimes->{{3.898232398283606*^9, 
  3.898232447353734*^9}},ExpressionUUID->"66bb8801-2ecd-4108-8f78-\
18d9423f7c72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PeriodMatrixGenus3Block", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{";;", "2"}]}], "]"}], "]"}], "//", "RowReduce"}], "//", 
    "Chop"}], "//", "N"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8982290936392736`*^9, 3.898229120733079*^9}, {
   3.8982292624670897`*^9, 3.898229266300169*^9}, 3.8983089009935837`*^9},
 CellLabel->
  "In[959]:=",ExpressionUUID->"2a9f5b94-5457-49b6-8a84-98e1550151a8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.541821441966831`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.898229102401194*^9, 3.898229120999258*^9}, 
   3.89822926662853*^9, 3.898230694472342*^9, 3.89823216876012*^9, 
   3.89830890751115*^9, 3.8988614257904263`*^9},
 CellLabel->
  "Out[959]//MatrixForm=",ExpressionUUID->"9d8672c3-8e35-4d7c-90b4-\
17a77d726b2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PeriodMatrixGenus3Block", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"2", ";;"}], ",", 
        RowBox[{"3", ";;"}]}], "]"}], "]"}], "//", "RowReduce"}], "//", 
    "Chop"}], "//", "N"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8982292053356647`*^9, 3.8982292301383257`*^9}, {
   3.898230586317637*^9, 3.898230588937955*^9}, {3.898231834755316*^9, 
   3.8982318389490013`*^9}, 3.8982319146413193`*^9, 3.898308901683135*^9},
 CellLabel->
  "In[960]:=",ExpressionUUID->"6abf1d4c-36fa-485e-ae96-03a9a7bf8e3e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.7970093722413416`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.34843132219069795`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", "1.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.34843132219069795`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.8101161873325614`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.898229212011845*^9, 3.89822923038867*^9}, 
   3.898230471023903*^9, 3.898230695544462*^9, 3.898230839097048*^9, {
   3.898231671544476*^9, 3.898231672650754*^9}, 3.8982318394456177`*^9, 
   3.898231915051626*^9, {3.898231956194193*^9, 3.898231965248351*^9}, {
   3.898232003531147*^9, 3.898232043811627*^9}, 3.898232170425542*^9, 
   3.898308909651441*^9, 3.898861425836001*^9},
 CellLabel->
  "Out[960]//MatrixForm=",ExpressionUUID->"c4928e39-4ca6-453c-ba2a-\
d1a6c22d2bd6"]
}, Open  ]],

Cell["\<\
one can verify that they are precisely the period matrices of the genus 1 and \
genus 2 curves NPCBGenus3CurveH1 and NPCBGenus3CurveH2.\
\>", "Text",
 CellChangeTimes->{{3.89823242435811*^9, 3.898232483272109*^9}, 
   3.898232705220419*^9},ExpressionUUID->"ec172c6a-2573-446e-aef2-\
fe136a1af6ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Picard-Fuchs operators", "Section",
 CellChangeTimes->{{3.898050774767741*^9, 3.8980507804785767`*^9}, 
   3.8980712684702053`*^9},ExpressionUUID->"4fdb9d33-8c17-4d13-b9e0-\
2b3c5bd3c71e"],

Cell[TextData[{
 "Here we provide explicit expressions for the Picard-Fuchs operators of the \
non-planar crossed box. In the following ",
 Cell[BoxData[
  SuperscriptBox["Dx", "i"]],
  CellChangeTimes->{3.8980717019866333`*^9},ExpressionUUID->
  "a09d8425-6592-4769-b0d3-b38d35b9c86c"],
 " represents the i-th partial derivative."
}], "Text",
 CellChangeTimes->{{3.8980509085886106`*^9, 3.898050932460598*^9}, 
   3.898071278686693*^9, {3.898071689082502*^9, 
   3.8980717262445803`*^9}},ExpressionUUID->"a3a617a8-8018-4ada-a57b-\
002517083b6b"],

Cell[CellGroupData[{

Cell["Generic Slice", "Subsection",
 CellChangeTimes->{{3.898050783966867*^9, 3.898050791126998*^9}, {
   3.8980510212288322`*^9, 3.898051047997004*^9}, 
   3.898051120135668*^9},ExpressionUUID->"0a70287e-dd84-4987-99c6-\
5c4f831d3416"],

Cell["\<\
For a generic one-dimensional slice of kinematics we find Picard-Fuchs \
operators of order 4. Here we provide the operator for the slice s=+2t, \
expressed in the variable x=3s\
\>", "Text",
 CellChangeTimes->{{3.898051065642352*^9, 3.8980511165340443`*^9}, 
   3.898071279743865*^9},ExpressionUUID->"000ecef9-60e1-4215-a90e-\
6384ead35a60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPCBPicardFuchsGenericSlice", "=", 
   RowBox[{
    SuperscriptBox["Dx", "4"], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["Dx", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"317995352064", "-", 
        RowBox[{"279604887552", " ", "x"}], "+", 
        RowBox[{"91723677696", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"13883065344", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"977537568", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"22734528", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"613746", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"37526", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"700", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"36", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "221184"}], "+", 
        RowBox[{"171264", " ", "x"}], "-", 
        RowBox[{"43032", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3636", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        SuperscriptBox["x", "5"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"73383542784", "-", 
        RowBox[{"61872242688", " ", "x"}], "+", 
        RowBox[{"20682003456", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"3369823776", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"181589064", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"17164908", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"2485470", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"96490", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"1563", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"36", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "221184"}], "+", 
        RowBox[{"171264", " ", "x"}], "-", 
        RowBox[{"43032", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3636", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        SuperscriptBox["x", "5"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["Dx", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2262659235840", "-", 
        RowBox[{"1918015635456", " ", "x"}], "+", 
        RowBox[{"623674515456", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"97271043840", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"6932335248", " ", 
         SuperscriptBox["x", "4"]}], "-", 
        RowBox[{"115664856", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"9929376", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"470820", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"8314", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"61", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"36", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "221184"}], "+", 
        RowBox[{"171264", " ", "x"}], "-", 
        RowBox[{"43032", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3636", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        SuperscriptBox["x", "5"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "Dx", " ", 
      RowBox[{"(", 
       RowBox[{"1155790798848", "-", 
        RowBox[{"947106349056", " ", "x"}], "+", 
        RowBox[{"307740045312", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"49918050432", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"3466141848", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"5538276", " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"12215310", " ", 
         SuperscriptBox["x", "6"]}], "+", 
        RowBox[{"504810", " ", 
         SuperscriptBox["x", "7"]}], "-", 
        RowBox[{"8511", " ", 
         SuperscriptBox["x", "8"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["x", "9"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"36", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "221184"}], "+", 
        RowBox[{"171264", " ", "x"}], "-", 
        RowBox[{"43032", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"3636", " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        SuperscriptBox["x", "5"]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8980509611254168`*^9, 3.8980509663910427`*^9}, {
  3.89805101720402*^9, 3.898051018950388*^9}},
 CellLabel->
  "In[3834]:=",ExpressionUUID->"b4a76290-0ab1-4a46-b837-457f93331d09"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kinematic limit", "Subsection",
 CellChangeTimes->{{3.898050827008479*^9, 3.898050837215067*^9}, {
  3.898050943389739*^9, 3.898050950718771*^9}, {3.898051032013876*^9, 
  3.898051034530836*^9}, {3.8980512006319923`*^9, 
  3.898051205990391*^9}},ExpressionUUID->"de252a82-c3ce-4657-99d8-\
6f3a7f0732bc"],

Cell["\<\
For a special kinematic limits we can find a reduction in the order of the \
Picard-Fuchs operator. 
For example, in the case of the limit s=-2t, we find just an operator of \
order 2. This is consistent with a genus drop found for the maximal in the \
discussion above. For x=s, we find the operator\
\>", "Text",
 CellChangeTimes->{{3.898051065642352*^9, 3.898051268394773*^9}, 
   3.898071280317871*^9, {3.898071742220717*^9, 
   3.898071764442773*^9}},ExpressionUUID->"9a04c02b-93d2-4e55-b196-\
9aff23135ab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NPCBPicardFuchsKinematicLimit", "=", 
   RowBox[{
    SuperscriptBox["Dx", "2"], "+", 
    RowBox[{"Dx", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "x"}]], "+", 
       FractionBox["5", "x"], "-", 
       FractionBox["1", 
        RowBox[{"6", "+", "x"}]], "+", 
       FractionBox["1", 
        RowBox[{"12", "+", "x"}]], "+", 
       FractionBox["1", 
        RowBox[{"16", "+", "x"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "18432"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1560", "+", 
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1580", "+", 
            RowBox[{"3", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"74", "+", 
               RowBox[{"3", " ", "x"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "x"}], ")"}], " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", "x"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898050815832122*^9, 3.898050842183174*^9}, {
  3.898050874753725*^9, 3.8980508796314583`*^9}},
 CellLabel->
  "In[3830]:=",ExpressionUUID->"08f4fd9a-0723-465d-a14d-cb32f897607c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1387},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"78c7128a-62eb-4f7f-b3ce-7fed9af0d10e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 188, 3, 98, "Title",ExpressionUUID->"2ba39916-781d-4c65-9414-078dbdd296b2"],
Cell[771, 27, 360, 7, 53, "Subtitle",ExpressionUUID->"ba2b4661-44a7-4549-917e-bec50b59905b"],
Cell[1134, 36, 524, 9, 53, "Subsubtitle",ExpressionUUID->"c02f35ed-2f46-42ce-9ff6-08482f492230"],
Cell[CellGroupData[{
Cell[1683, 49, 210, 4, 69, "Chapter",ExpressionUUID->"463eac2f-e9ff-4a41-9662-fc2c5f1f378d"],
Cell[1896, 55, 352, 8, 46, "Input",ExpressionUUID->"3775404a-354d-451c-ac2b-11f1d709196c",
 InitializationCell->True],
Cell[2251, 65, 306, 6, 68, "Input",ExpressionUUID->"3ff2f87f-e15e-4110-b349-444d4e096414",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[2594, 76, 237, 4, 69, "Chapter",ExpressionUUID->"90ec7356-077f-4372-9b5f-a35437683f3c"],
Cell[2834, 82, 333, 7, 35, "Text",ExpressionUUID->"7e542039-2305-4392-913f-263c9e208f10"],
Cell[CellGroupData[{
Cell[3192, 93, 1271, 40, 33, "Input",ExpressionUUID->"d4cdf275-2689-40ef-8e62-72aa8e7acc1e"],
Cell[4466, 135, 1200, 39, 37, "Output",ExpressionUUID->"45b6810b-ce05-4c1c-9627-a4c746cfdb35"]
}, Open  ]],
Cell[5681, 177, 2136, 66, 33, "Input",ExpressionUUID->"43d74440-4d38-4f28-8de2-4a9c944e7811"],
Cell[7820, 245, 400, 10, 35, "Text",ExpressionUUID->"89a05b9f-47b2-4a91-b091-7ab15dbfeec8"],
Cell[CellGroupData[{
Cell[8245, 259, 596, 17, 52, "Input",ExpressionUUID->"260f7e6b-9a3c-4844-8988-10f2e944fafc"],
Cell[8844, 278, 277, 5, 34, "Output",ExpressionUUID->"9b216fb6-bb0c-46af-8231-9c3423ab1701"],
Cell[9124, 285, 276, 5, 34, "Output",ExpressionUUID->"87247991-ae50-4008-8909-120330b478ee"]
}, Open  ]],
Cell[9415, 293, 225, 5, 35, "Text",ExpressionUUID->"d387d069-162c-4a3d-9e03-4976d77c391f"],
Cell[9643, 300, 486, 7, 35, "Text",ExpressionUUID->"16799399-64de-499c-9ab5-6e9a84cf90b4"],
Cell[CellGroupData[{
Cell[10154, 311, 487, 9, 52, "Input",ExpressionUUID->"e4337f7c-af2a-4acc-a87c-8eea2ee8fca5"],
Cell[10644, 322, 356, 6, 34, "Output",ExpressionUUID->"81a64c2d-f8d6-4c39-8bf9-e5daf76600e4"],
Cell[11003, 330, 357, 6, 34, "Output",ExpressionUUID->"3c15b726-f2c5-4c72-9f56-b44d39882f89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11397, 341, 232, 4, 67, "Section",ExpressionUUID->"1fa558e0-0609-4584-bbd6-0b20bcbb254c"],
Cell[11632, 347, 256, 6, 35, "Text",ExpressionUUID->"4d9955c7-9c79-4a5d-a489-b969f07e87d9"],
Cell[CellGroupData[{
Cell[11913, 357, 982, 29, 52, "Input",ExpressionUUID->"6bfe01e7-e3b5-4d81-9a9d-edcdc5e46e37"],
Cell[12898, 388, 1036, 33, 85, "Output",ExpressionUUID->"5820a9ca-508a-45ca-9248-fabb493815d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13971, 426, 1541, 36, 164, "Input",ExpressionUUID->"4551363f-6104-41d3-a880-d94963022c82"],
Cell[15515, 464, 10105, 319, 205, "Output",ExpressionUUID->"9bcd1a34-cbfd-4411-a198-f8f3326e8024"]
}, Open  ]],
Cell[25635, 786, 247, 6, 35, "Text",ExpressionUUID->"68d50175-fd3b-4cd9-94e6-476845fd8e07"],
Cell[25885, 794, 647, 14, 52, "Input",ExpressionUUID->"c887062d-1052-4682-911f-19190ea24d8d"],
Cell[26535, 810, 383, 8, 35, "Text",ExpressionUUID->"64192eeb-77a2-42f1-b048-8d9681ac50d9"],
Cell[CellGroupData[{
Cell[26943, 822, 416, 10, 30, "Input",ExpressionUUID->"030cc208-afe4-4989-a85a-3910cc3c1898"],
Cell[27362, 834, 376, 7, 34, "Output",ExpressionUUID->"5574fdd8-b78d-4824-98ea-67a5d8d57993"]
}, Open  ]],
Cell[27753, 844, 213, 5, 35, "Text",ExpressionUUID->"908eb005-ca45-43a8-9294-34c18ffcd3a5"],
Cell[CellGroupData[{
Cell[27991, 853, 1618, 45, 52, "Input",ExpressionUUID->"436f1f60-fd1e-4560-b54e-2cebdf7be15f"],
Cell[29612, 900, 2512, 80, 115, "Output",ExpressionUUID->"c9645b24-28d4-4d7f-b0c1-68d601444461"]
}, Open  ]],
Cell[32139, 983, 253, 6, 35, "Text",ExpressionUUID->"ac4a6baf-2afa-4a96-b141-5443e1dbb139"],
Cell[CellGroupData[{
Cell[32417, 993, 995, 27, 52, "Input",ExpressionUUID->"01770e8d-c480-42e7-b91a-b8984b7e16ce"],
Cell[33415, 1022, 1427, 42, 37, "Output",ExpressionUUID->"7add380f-10e8-4bc5-9309-1031131b2122"],
Cell[34845, 1066, 430, 7, 34, "Output",ExpressionUUID->"3096fdb0-9338-463b-b67d-7e31b16f4e8e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35324, 1079, 299, 4, 67, "Section",ExpressionUUID->"3bc4ce24-ac7a-422b-9dd6-d775e2713620"],
Cell[35626, 1085, 465, 8, 58, "Text",ExpressionUUID->"487cd677-cd33-4100-b688-59bdaf7fb9d3"],
Cell[CellGroupData[{
Cell[36116, 1097, 309, 8, 30, "Input",ExpressionUUID->"3cc10454-553a-45cb-bb53-2dd86131b06b"],
Cell[36428, 1107, 908, 28, 37, "Output",ExpressionUUID->"4bb5da74-8a81-4685-9da4-47d3bf7d15e0"]
}, Open  ]],
Cell[37351, 1138, 322, 7, 35, "Text",ExpressionUUID->"bf98aa67-6cc5-4a0a-b948-ac05f1017f42"],
Cell[CellGroupData[{
Cell[37698, 1149, 451, 13, 30, "Input",ExpressionUUID->"e8d5d267-9a2b-47f4-b858-edfb763fabe7"],
Cell[38152, 1164, 248, 4, 34, "Output",ExpressionUUID->"6dbcd7a2-4bd2-4b3a-8823-9b5e151bc3e6"]
}, Open  ]],
Cell[38415, 1171, 227, 5, 35, "Text",ExpressionUUID->"2e98db58-c1ec-4619-9ac9-cc38be41bd65"],
Cell[CellGroupData[{
Cell[38667, 1180, 400, 10, 30, "Input",ExpressionUUID->"3dd637a9-2889-4646-92c8-4a805939dc36"],
Cell[39070, 1192, 306, 5, 34, "Output",ExpressionUUID->"c6639781-8451-4c41-946b-bf5f1d91f41e"]
}, Open  ]],
Cell[39391, 1200, 195, 3, 35, "Text",ExpressionUUID->"b267d458-87ae-45e9-adf6-42418798d976"],
Cell[CellGroupData[{
Cell[39611, 1207, 503, 13, 52, "Input",ExpressionUUID->"3d6f5ff8-ef47-4d40-afaa-73f14562f19e"],
Cell[40117, 1222, 765, 22, 71, "Output",ExpressionUUID->"0becfc96-f1bb-474c-9177-1004b829837f"]
}, Open  ]],
Cell[40897, 1247, 379, 11, 36, "Text",ExpressionUUID->"4cbae036-a995-4592-bd21-32c5268a87e3"],
Cell[CellGroupData[{
Cell[41301, 1262, 550, 15, 33, "Input",ExpressionUUID->"f0ba4bc6-e458-42de-9ea9-74440828abd6"],
Cell[41854, 1279, 1049, 31, 38, "Output",ExpressionUUID->"6b75d544-4d07-46b8-b37e-ed3acaf2c562"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42952, 1316, 254, 4, 67, "Section",ExpressionUUID->"5552190b-2d5c-49b5-a118-9e154e437c12"],
Cell[43209, 1322, 259, 6, 35, "Text",ExpressionUUID->"434d7ec9-21a1-4e7a-928f-211b32ee4cc4"],
Cell[43471, 1330, 339, 9, 30, "Input",ExpressionUUID->"9320df6b-3de4-4b37-80c3-26653f8df754"],
Cell[43813, 1341, 332, 7, 35, "Text",ExpressionUUID->"13efdba6-2373-448c-a4ae-da009832c564"],
Cell[44148, 1350, 306, 7, 35, "Text",ExpressionUUID->"1cf3e1f0-e6e3-407a-a54e-3840da100365"],
Cell[CellGroupData[{
Cell[44479, 1361, 435, 10, 30, "Input",ExpressionUUID->"67f80815-8f9d-4233-9034-c9bd29b5ef78"],
Cell[44917, 1373, 4993, 138, 50, "Output",ExpressionUUID->"0ed50209-82f9-4609-b6fc-be0e06910275"]
}, Open  ]],
Cell[49925, 1514, 320, 7, 35, "Text",ExpressionUUID->"2089c587-a38e-49c0-858b-ef712baaf60f"],
Cell[50248, 1523, 3081, 73, 409, "Input",ExpressionUUID->"3b15a635-a1ed-4638-8c05-26990dcbcd81"],
Cell[53332, 1598, 337, 7, 35, "Text",ExpressionUUID->"a71d7f18-fe8e-47c1-987e-37ac17e32fbc"],
Cell[CellGroupData[{
Cell[53694, 1609, 608, 16, 52, "Input",ExpressionUUID->"77647719-da38-4b12-9468-9f3cf062259b"],
Cell[54305, 1627, 1668, 39, 79, "Output",ExpressionUUID->"e1fae464-4a3c-45e9-ad8c-88003ebcb755"]
}, Open  ]],
Cell[55988, 1669, 475, 9, 35, "Text",ExpressionUUID->"c4cb4b0b-bd27-4507-a652-f72d23d7f71e"],
Cell[CellGroupData[{
Cell[56488, 1682, 467, 10, 30, "Input",ExpressionUUID->"1af18492-6545-4351-9258-d227dc91e9bd"],
Cell[56958, 1694, 256, 4, 34, "Output",ExpressionUUID->"b69e5547-3cd6-46c9-9860-5ba7aaeeb3dc"]
}, Open  ]],
Cell[57229, 1701, 422, 8, 35, "Text",ExpressionUUID->"5de3b2b1-c0c0-4ce9-84dc-fde9e50ae9f7"],
Cell[CellGroupData[{
Cell[57676, 1713, 734, 19, 52, "Input",ExpressionUUID->"97b192bf-4471-4025-a638-816369b034d5"],
Cell[58413, 1734, 976, 28, 131, "Output",ExpressionUUID->"113ad0c2-af7d-4a7e-80b3-3567b18fd57d"]
}, Open  ]],
Cell[59404, 1765, 222, 5, 35, "Text",ExpressionUUID->"523676b2-cfdf-4d69-b314-178739e5f2fa"],
Cell[CellGroupData[{
Cell[59651, 1774, 391, 8, 30, "Input",ExpressionUUID->"daece89c-a0ba-419b-9092-7a550261ccf5"],
Cell[60045, 1784, 483, 13, 34, "Output",ExpressionUUID->"c0901e18-2c02-491d-8152-aea77cd92a4e"]
}, Open  ]],
Cell[60543, 1800, 256, 6, 35, "Text",ExpressionUUID->"208a3f9c-37ad-4121-a461-fc3ab5c379fb"],
Cell[CellGroupData[{
Cell[60824, 1810, 780, 23, 30, "Input",ExpressionUUID->"f408a49b-4f72-4bf5-95bf-71dee12ba0d3"],
Cell[61607, 1835, 251, 4, 34, "Output",ExpressionUUID->"a6bd908b-8934-4dad-9199-6ee048be6b19"]
}, Open  ]],
Cell[61873, 1842, 1049, 28, 37, "Text",ExpressionUUID->"ac60b12c-48d5-4608-a6b4-cb57be5509a5"],
Cell[62925, 1872, 1585, 43, 201, "Input",ExpressionUUID->"bb3c7a37-c306-4a75-9992-c06d7d1b5284"],
Cell[64513, 1917, 173, 3, 35, "Text",ExpressionUUID->"877d37dd-f2b8-45bf-a62d-8b8b8d457a00"],
Cell[CellGroupData[{
Cell[64711, 1924, 951, 19, 75, "Input",ExpressionUUID->"03919d85-825a-4a9e-ac4e-4d313e85ec08"],
Cell[65665, 1945, 1855, 39, 79, "Output",ExpressionUUID->"8317b082-4d19-43a7-ab0c-249054c8f61f"]
}, Open  ]],
Cell[67535, 1987, 168, 3, 35, "Text",ExpressionUUID->"66bb8801-2ecd-4108-8f78-18d9423f7c72"],
Cell[CellGroupData[{
Cell[67728, 1994, 539, 14, 30, "Input",ExpressionUUID->"2a9f5b94-5457-49b6-8a84-98e1550151a8"],
Cell[68270, 2010, 853, 22, 48, "Output",ExpressionUUID->"9d8672c3-8e35-4d7c-90b4-17a77d726b2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69160, 2037, 609, 15, 30, "Input",ExpressionUUID->"6abf1d4c-36fa-485e-ae96-03a9a7bf8e3e"],
Cell[69772, 2054, 1438, 32, 63, "Output",ExpressionUUID->"c4928e39-4ca6-453c-ba2a-d1a6c22d2bd6"]
}, Open  ]],
Cell[71225, 2089, 307, 6, 35, "Text",ExpressionUUID->"ec172c6a-2573-446e-aef2-fe136a1af6ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71569, 2100, 194, 3, 67, "Section",ExpressionUUID->"4fdb9d33-8c17-4d13-b9e0-2b3c5bd3c71e"],
Cell[71766, 2105, 546, 12, 35, "Text",ExpressionUUID->"a3a617a8-8018-4ada-a57b-002517083b6b"],
Cell[CellGroupData[{
Cell[72337, 2121, 236, 4, 54, "Subsection",ExpressionUUID->"0a70287e-dd84-4987-99c6-5c4f831d3416"],
Cell[72576, 2127, 352, 7, 35, "Text",ExpressionUUID->"000ecef9-60e1-4215-a90e-6384ead35a60"],
Cell[72931, 2136, 6562, 189, 114, "Input",ExpressionUUID->"b4a76290-0ab1-4a46-b837-457f93331d09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79530, 2330, 309, 5, 54, "Subsection",ExpressionUUID->"de252a82-c3ce-4657-99d8-6f3a7f0732bc"],
Cell[79842, 2337, 523, 10, 58, "Text",ExpressionUUID->"9a04c02b-93d2-4e55-b196-9aff23135ab3"],
Cell[80368, 2349, 1476, 45, 51, "Input",ExpressionUUID->"08f4fd9a-0723-465d-a14d-cb32f897607c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


